Deconvolution from two order statistics

Economic data are often contaminated by measurement errors and truncated by ranking. This paper shows that the classical measurement error model with independent and additive measurement errors is identified nonparametrically using only two order statistics of repeated measurements. The identification result confirms a hypothesis by Athey and Haile (2002) for a symmetric ascending auction model with unobserved heterogeneity. Extensions allow for heterogeneous measurement errors, broadening the applicability to additional empirical settings, including asymmetric auctions and wage offer models. We adapt an existing simulated sieve estimator and illustrate its performance in finite samples.

==> figures/rossberg_fig.m <==
% this code generates figures for Rossberg discussion
% (1) ch.f. ratio figures comparing data (X), exp error, Rossberg error
% (2) d.f. figures comparing exp and Rossberg errors (diff and sum)

clear;
rng(123)

%load rossberg_fig_rawdata.mat % warning: this mat file is 5gb large
load rossberg_fig_figdata.mat

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%% generate data (x, u, v) %%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%{
n = 1e8;  % sample size for Monte Carlo approx

% generate exponential order statistics
u = sort(-log(1-rand(n,2)),2);

% generate X order statistics
z = randn(n,1);
x = [z z] + u;

% generate Rossberg order statistics
rossberg = @(x,u) 1 - exp(-x).*(1+1/pi.^2.*(1-cos(2.*pi.*x))) - u;
v = zeros(n,2);
for i = 1:n
  vq = rand(2);
  v(i,1) = fzero(@(x) rossberg(x,vq(1)), [0 -log(1-vq(1))*10]);
  v(i,2) = fzero(@(x) rossberg(x,vq(2)), [0 -log(1-vq(2))*10]);
  fprintf('generating Rossberg r.v. ... remaining draws: \t%g\n', n-i)
end
v = sort(v,2);
%}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%% generate ch.f. ratio figures %%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% line color rgb
xcolor = [.0667 .0667 .0667];
expcolor = [.3010 .7450 .9330];
rosscolor = [.6350 .0780 .1840];

%{
tlim = 2.5; % grid domain endpoints [-tlim tlim]

% define ch.f. ratios (marginal ch.f. of 2:2 over 1:2)
rx = @(t) mean(exp(x(:,2).*(t).*1i)) / mean(exp(x(:,1).*(t).*1i));
ru = @(t) mean(exp(u(:,2).*(t).*1i)) / mean(exp(u(:,1).*(t).*1i));
rv = @(t) mean(exp(v(:,2).*(t).*1i)) / mean(exp(v(:,1).*(t).*1i));

% grid ch.f. ratios over t
gridt = (-tlim):0.005:tlim;
nt = length(gridt);
gridrx = zeros(nt,1);
gridru = zeros(nt,1);
gridrv = zeros(nt,1);
for i = 1:nt
  gridrx(i) = rx(gridt(i));
  gridru(i) = ru(gridt(i));
  gridrv(i) = rv(gridt(i));
  fprintf('evaluating ch.f. ratios on t grid ... remaining: \t%g\n', nt-i)
end
%}

% plot ch.f. ratios (real part)
figure(1);
hold on
plot(gridt, real(gridrx), '-', 'Color', xcolor, 'LineWidth', 2);
plot(gridt, real(gridru), '--', 'Color', expcolor, 'LineWidth', 2);
plot(gridt, real(gridrv), ':', 'Color', rosscolor, 'LineWidth', 1.5);
hold off
ylabel('Ch.f. Ratio, Real Part');
legend({'\psi_{X_{2:2}}/\psi_{X_{1:2}}', ...
        '\psi_{E_{2:2}}/\psi_{E_{1:2}}', ...
        '\psi_{G_{2:2}}/\psi_{G_{1:2}}'}, 'Location', 'northwest');
legend('boxoff');

% plot ch.f. ratios (imaginary part)
figure(2);
hold on
plot(gridt, imag(gridrx), '-', 'Color', xcolor, 'LineWidth', 2);
plot(gridt, imag(gridru), '--', 'Color', expcolor, 'LineWidth', 2);
plot(gridt, imag(gridrv), ':', 'Color', rosscolor, 'LineWidth', 1.5);
hold off
ylabel('Ch.f. Ratio, Imaginary Part');
legend({'\psi_{X_{2:2}}/\psi_{X_{1:2}}', ...
        '\psi_{E_{2:2}}/\psi_{E_{1:2}}', ...
        '\psi_{G_{2:2}}/\psi_{G_{1:2}}'}, 'Location', 'northwest');
legend('boxoff');


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%% generate spacing & cross sum d.f. figures %%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%{
xlim = 2.5; % grid domain endpoints [0 xlim]

% define d.f. of spacing
pu_spacing = @(x) mean(u(:,2)-u(:,1) <= x);
pv_spacing = @(x) mean(v(:,2)-v(:,1) <= x);

% define d.f. of cross-sum
pu1v2 = @(x) mean(u(:,1) + v(:,2) <= x);
pu2v1 = @(x) mean(u(:,2) + v(:,1) <= x);

% grid d.f.s over x
gridx = 0:0.005:xlim;
nx = length(gridx);
grid_pu_spacing = zeros(nx,1);
grid_pv_spacing = zeros(nx,1);
grid_pu1v2 = zeros(nx,1);
grid_pu2v1 = zeros(nx,1);
for i = 1:nx
  grid_pu_spacing(i) = pu_spacing(gridx(i));
  grid_pv_spacing(i) = pv_spacing(gridx(i));
  grid_pu1v2(i) = pu1v2(gridx(i));
  grid_pu2v1(i) = pu2v1(gridx(i));
  fprintf('evaluating d.f.s on x grid ... remaining: \t%g\n', nx-i)
end
%}

% plot d.f. of spacing
figure(3);
hold on
plot(gridx, grid_pu_spacing, '--', 'Color', expcolor, 'LineWidth', 2);
plot(gridx, grid_pv_spacing, ':', 'Color', rosscolor, 'LineWidth', 1.5);
hold off
ylabel('Cum. Prob. of OS Spacing');
legend({'E_{2:2}-E_{1:2}', 'G_{2:2}-G_{1:2}'}, 'Location', 'northwest');
legend('boxoff');

% plot d.f. of cross-sum
figure(4);
hold on
plot(gridx, grid_pu1v2, '--', 'Color', expcolor, 'LineWidth', 2);
plot(gridx, grid_pu2v1, ':', 'Color', rosscolor, 'LineWidth', 1.5);
hold off
ylabel('Cum. Prob. of OS Cross-sum');
legend({'E_{1:2}+G_{2:2}', 'E_{2:2}+G_{1:2}'}, 'Location', 'northwest');
legend('boxoff');

